A counterexample to the symmetric-maximizer conjecture for Lyapunov operators

It has been conjectured that the operator norm of the Lyapunov operator induced by the Frobenius norm is always attained at a symmetric matrix. The conjecture is known to hold for all matrices of order at most five. We give an integer matrix of order seven for which the skew-symmetric restricted norm is strictly larger than the symmetric restricted norm. A rational separator and exact-arithmetic certificates establish the strict inequality without relying on floating-point computations. A direct-sum construction yields counterexamples in every order $n \geq 7$; the case $n = 6$ remains open.

==> verify_counterexample.py <==
#!/usr/bin/env python3
"""Verify the exact certificate in main.tex using only the standard library.

The coordinate matrices are constructed directly for the Lyapunov operator
L_A(X) = A X + X A^T.

Matrices are stored as lists of rows (that is, nested Python lists).  No NumPy
is used: the matrix data and Gram calculations stay integral, and Fraction
keeps every division in the LDL^T elimination exact over Q.
"""

from fractions import Fraction


A = [
    [0, 0, 0, 0, 0, 0, 0],
    [0, 0, 0, 0, 0, 0, 0],
    [6, -5, -13, 0, 0, 0, 0],
    [-14, -18, 0, 0, 0, 0, 0],
    [12, -12, 11, 0, 0, 0, 0],
    [0, 0, 0, -6, 0, -14, 0],
    [0, 0, 0, 6, -18, 0, 0],
]

SEPARATOR = 1196
PIVOT_LOWER_BOUND = 82
S = "symmetric"
K = "skew"
k = [
    4, -9, 41, 71, 4, 6, -11, -59, 105, -12, 3,
    59, -10, 36, -8, 9, 0, 2, -15, 0, 4,
]
EXPECTED_PIVOT_FLOORS = [
    444, 210, 278, 1052, 548, 412, 1196, 483,
    934, 1073, 318, 1169, 1272, 628, 204, 179,
    764, 999, 314, 82, 369, 86, 483, 296,
    2158, 447, 1003, 979,
]


def transpose(M):
    """Return the transpose M^T of the matrix M."""
    return [list(row) for row in zip(*M)]


def multiply(M, N):
    """Return the product M N of the matrices M and N."""
    return [
        [
            sum(M[i][k] * N[k][j] for k in range(len(N)))
            for j in range(len(N[0]))
        ]
        for i in range(len(M))
    ]


def add(M, N):
    """Return the sum M + N of the matrices M and N."""
    return [
        [M[i][j] + N[i][j] for j in range(len(M[0]))]
        for i in range(len(M))
    ]


def parity_basis(n, U):
    """Return the paper's basis of U_n, where U is S or K."""
    if U not in (S, K):
        raise ValueError(f"space must be {S!r} or {K!r}")
    basis = []
    if U == S:
        for i in range(n):
            M = [[0] * n for _ in range(n)]
            M[i][i] = 1
            basis.append(M)
    for i in range(n):
        for j in range(i + 1, n):
            M = [[0] * n for _ in range(n)]
            M[i][j] = 1
            M[j][i] = -1 if U == K else 1
            basis.append(M)
    return basis


def restriction_matrix(A, U):
    """Return the coordinate matrix B_U of X -> A X + X A^T on U_n."""
    n = len(A)
    basis = parity_basis(n, U)
    B = [[0] * len(basis) for _ in basis]
    for column, X in enumerate(basis):
        Y = add(
            multiply(A, X),
            multiply(X, transpose(A)),
        )
        coordinates = []
        if U == S:
            coordinates.extend(Y[i][i] for i in range(n))
        coordinates.extend(
            Y[i][j]
            for i in range(n)
            for j in range(i + 1, n)
        )
        for row, value in enumerate(coordinates):
            B[row][column] = value
    return B


def weighted_gram(B, D):
    """Return B^T diag(D) B, where D lists the diagonal entries."""
    n = len(B)
    return [
        [
            sum(
                B[k][i] * D[k] * B[k][j]
                for k in range(n)
            )
            for j in range(n)
        ]
        for i in range(n)
    ]


def ldlt(M):
    """Return the exact factors L and d in M = L diag(d) L^T."""
    n = len(M)
    lower = [[Fraction(0) for _ in range(n)] for _ in range(n)]
    pivots = []
    for i in range(n):
        lower[i][i] = Fraction(1)
        pivot = Fraction(M[i][i]) - sum(
            lower[i][k] * lower[i][k] * pivots[k] for k in range(i)
        )
        if pivot == 0:
            raise ArithmeticError(f"zero pivot at position {i}")
        pivots.append(pivot)
        for j in range(i + 1, n):
            lower[j][i] = (
                Fraction(M[j][i])
                - sum(
                    lower[j][k] * lower[i][k] * pivots[k]
                    for k in range(i)
                )
            ) / pivot
    return lower, pivots


def quadratic_form(x, M):
    """Return the value of the quadratic form x^T M x."""
    return sum(
        x[i] * M[i][j] * x[j]
        for i in range(len(x))
        for j in range(len(x))
    )


def main():
    B_S = restriction_matrix(A, S)
    B_K = restriction_matrix(A, K)
    D_S = [1] * 7 + [2] * 21
    D_K = [2] * 21

    G_S = weighted_gram(B_S, D_S)
    M_S = [
        [
            (SEPARATOR * D_S[i] if i == j else 0) - G_S[i][j]
            for j in range(28)
        ]
        for i in range(28)
    ]
    L, d = ldlt(M_S)
    D = [
        [d[i] if i == j else Fraction(0) for j in range(28)]
        for i in range(28)
    ]
    assert multiply(multiply(L, D), transpose(L)) == M_S
    print("✅ exact LDL^T reconstruction: L D L^T = M_S")

    pivot_floors = [pivot.numerator // pivot.denominator for pivot in d]
    assert all(pivot >= PIVOT_LOWER_BOUND for pivot in d)
    print(f"✅ all symmetric LDL^T pivots are at least {PIVOT_LOWER_BOUND}")
    assert pivot_floors == EXPECTED_PIVOT_FLOORS
    print(f"✅ pivot floors match the expected values: {pivot_floors}")

    G_K = weighted_gram(B_K, D_K)
    denominator = sum(D_K[i] * k[i] * k[i] for i in range(21))
    numerator = quadratic_form(k, G_K)
    surplus = numerator - SEPARATOR * denominator
    assert denominator == 53836
    print(f"✅ skew witness denominator = {denominator}")
    assert numerator == 64387950
    print(f"✅ skew witness numerator = {numerator}")
    assert surplus == 94
    print(f"✅ skew witness surplus over {SEPARATOR} = {surplus}")

    block_1_frobenius_squared = 1159
    block_2_frobenius_squared = 592
    assert max(block_1_frobenius_squared, block_2_frobenius_squared) < SEPARATOR
    print(
        "✅ higher-dimensional padding bound: "
        f"{max(block_1_frobenius_squared, block_2_frobenius_squared)} < {SEPARATOR}"
    )

    print("✅ exact counterexample certificate verified")


if __name__ == "__main__":
    main()

